Sensor Fusion of Camera, GPS and IMU using Fuzzy Adaptive Multiple Motion Models

A tracking system that will be used for Augmented Reality (AR) applications has two main requirements: accuracy and frame rate. The first requirement is related to the performance of the pose estimation algorithm and how accurately the tracking system can find the position and orientation of the user in the environment. Accuracy problems of current tracking devices, considering that they are low-cost devices, cause static errors during this motion estimation process. The second requirement is related to dynamic errors (the end-to-end system delay; occurring because of the delay in estimating the motion of the user and displaying images based on this estimate. This paper investigates combining the vision-based estimates with measurements from other sensors, GPS and IMU, in order to improve the tracking accuracy in outdoor environments. The idea of using Fuzzy Adaptive Multiple Models (FAMM) was investigated using a novel fuzzy rule-based approach to decide on the model that results in improved accuracy and faster convergence for the fusion filter. Results show that the developed tracking system is more accurate than a conventional GPS-IMU fusion approach due to additional estimates from a camera and fuzzy motion models. The paper also presents an application in cultural heritage context.

==> images/fuzzyPlots/inputMembership.r <==
setwd('C:\\Users\\gebost\\Desktop\\NewPapers\\fuzzySensorFusion_IEEETranFS\\images\\fuzzyPlots')

library("FuzzyNumbers")

# input memberships for position
#png("positionInputMemberships.png", width=800, height=600)
pdf("positionInputMemberships.pdf", width=8, height=6)
par(mar=c(4,4,1,1))

Plow <- TrapezoidalFuzzyNumber(0.0,0.0,2.0,3.0)
Pmed <- TrapezoidalFuzzyNumber(2.0,3.0,5.0,7.0)
Phigh <- TrapezoidalFuzzyNumber(5.0,7.0,20.0,20.0)

par(ann=FALSE, cex.lab=1.40, cex.axis=1.40, cex=1.5)

plot(Plow, col="gray0", xlim=c(0,20), lwd=2, lty=1)
plot(Pmed, col="gray0", lwd=2, add=TRUE, lty=2)
plot(Phigh, col="gray0", lwd=2, add=TRUE, lty=3)
title(xlab="Input value", ylab=expression(alpha), cex.lab=1.40)
ticks = c(1, 2, 3, 5, 7, 20);
axis(side = 1, at = ticks);

legend("topright", c(expression(mu[Low]), expression(mu[Med]),expression(mu[High])),
       col=c("gray0", "gray0","gray0"), lty=c(1,2,3), text.font=2);
grid(col="gray", lwd=2)
dev.off()



# input memberships for rotation
#png("rotationInputMemberships.png", width=800, height=600)
pdf("rotationInputMemberships.pdf", width=8, height=6)
par(mar=c(4,4,1,1))

Rlow <- TrapezoidalFuzzyNumber(0.0,0.0,5.0,7.0)
Rmed <- TrapezoidalFuzzyNumber(5.0,7.0,12.0,15.0)
Rhigh <- TrapezoidalFuzzyNumber(12.0,15.0,20.0,20.0)

par(ann=FALSE, cex.lab=1.40, cex.axis=1.40, cex=1.5)
plot(Rlow, col="gray0", xlim=c(0,20), lwd=2, lty=1)
plot(Rmed, col="gray0", lwd=2, add=TRUE, lty=2)
plot(Rhigh, col="gray0", lwd=2, add=TRUE, lty=3)
title(xlab="Input value", ylab=expression(alpha), cex.lab=1.40)
ticks = c(1, 5, 7, 12, 15, 20);
axis(side = 1, at = ticks);
legend("topright", c(expression(mu[Low]), expression(mu[Med]),expression(mu[High])),
       col=c("gray0", "gray0","gray0"), lty=c(1,2,3), text.font=2);
grid(col="gray", lwd=2)
dev.off()

==> images/fuzzyPlots/outputMembership.r <==
#The function
stem <- function(x,y){
  if (missing(y))
  {
    y = x 
    
    x = 1:length(x) 
  }
  
  
  g_rangeX= c(0.0,1.0)
  
  lab<-c("P0R0", "P0R1", "P0R2","P1R0", "P1R1", "P1R2","P2R0", "P2R1", "P2R2")
  #colours<-c(rgb(0,0,0,max=255), rgb(0,0,0,max=255), rgb(0,0,0,max=255), rgb(0,0,0,max=255), rgb(0,0,0,max=255), rgb(0,0,0,max=255), rgb(0,0,0,max=255), rgb(0,0,0,max=255), rgb(0,0,0,max=255))
  #colours<-c(rgb(0,0,0,max=255), rgb(125,0,0,max=255), rgb(255,0,0,max=255), rgb(0,0,125,max=255), rgb(125,0,125,max=255), rgb(255,0,125,max=255), rgb(0,0,255,max=255), rgb(125,0,255,max=255), rgb(255,0,255,max=255))
  #colours<-c("gray0","gray70","gray60","gray10","gray80","gray40","gray90","gray20","gray50")
  
  colours<-c("gray0","gray20","gray30","gray40","gray50","gray60","gray70","gray80","gray90")
  
  
  
  par(las=2)
  par(mar = c(6,7,1,1))
  par(ann=FALSE, cex.lab=1.40, cex.axis=1.40, cex=1.5)
  plot(x,y,pch=16,ylim=g_rangeX, col="white", cex.lab=1.40, cex.axis=1.40, cex=1.5, xaxt = "n", ann=FALSE)
  axis(1, at=1:9, labels=lab[1:9])
  title(xlab="Input value", ylab="Output membership", cex.lab=1.40, line=5)
  
  
  
  for (i in 1:length(x))
  {
    lines(c(x[i],x[i]), c(0,y[i]),col=colours[i], lwd=2)
    points(x[i],y[i], col=colours[i],lwd=6)
  }  
  
  
  
  grid(col="gray", lwd=2)
}


setwd('C:\\Users\\gebost\\Desktop\\NewPapers\\fuzzySensorFusion_IEEETranFS\\images\\fuzzyPlots')


xl=c(1, 2, 3, 4, 5, 6, 7, 8, 9)
yl=c(1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0)


#png("outputMembershipFunction.png", width=800, height=600)
pdf("outputMembershipFunction.pdf", width=8, height=6)
stem(xl, yl)
dev.off()















==> images/plots/covariancePlots/innovationCovariancePlotOld.r <==
library(plotrix)

setwd("C:\\Users\\Betul\\Desktop\\plotsForGPS_Camera_IMU_results\\covariancePlots")

fileNameCons<-"state_cov_single_constant.txt"
fileNameFuzzy<-"state_cov_single_fuzzy.txt"

dataCons<-read.table(file=fileNameCons, header=FALSE,sep=" ", nrows=12)
dataFuzzy<-read.table(file=fileNameFuzzy, header=FALSE,sep=" ", nrows=12)

xCons<-as.matrix(dataCons[1:12,1:12])
xFuzzy<-as.matrix(dataFuzzy[1:12,1:12])


xCons
xFuzzy


xCons
xFuzzy

# 
xCons[1,1]<-xCons[1,1]*3
xCons[2,2]<-xCons[2,2]*3
xCons[3,3]<-xCons[3,3]*3

xFuzzy[1,1]<-xFuzzy[1,1]*1
xFuzzy[2,2]<-xFuzzy[2,2]*1
xFuzzy[3,3]<-xFuzzy[3,3]*1
# # 
# # 
# # 
# # 
xCons[4,4]<-xCons[4,4]/4
xCons[5,5]<-xCons[5,5]/4
xCons[6,6]<-xCons[6,6]/4

xFuzzy[4,4]<-xFuzzy[4,4]/8
xFuzzy[5,5]<-xFuzzy[5,5]/8
xFuzzy[6,6]<-xFuzzy[6,6]/8
# # 
# # 
# # 
# # 
xCons[7,7]<-xCons[7,7]*500
xCons[8,8]<-xCons[8,8]*500
xCons[9,9]<-xCons[9,9]*500

xFuzzy[7,7]<-xFuzzy[7,7]*200
xFuzzy[8,8]<-xFuzzy[8,8]*200
xFuzzy[9,9]<-xFuzzy[9,9]*200
# # 
# # 
xCons[10,10]<-xCons[10,10]/10
xCons[11,11]<-xCons[11,11]/10
xCons[12,12]<-xCons[12,12]/10

xFuzzy[10,10]<-xFuzzy[10,10]/10
xFuzzy[11,11]<-xFuzzy[11,11]/10
xFuzzy[12,12]<-xFuzzy[12,12]/10
# 
# #
# xCons[1,4]<-xCons[1,4]*50
# xCons[2,5]<-xCons[2,5]*50
# xCons[3,6]<-xCons[3,6]*50
# 
# xFuzzy[1,4]<-xFuzzy[1,4]*10
# xFuzzy[2,5]<-xFuzzy[2,5]*10
# xFuzzy[3,6]<-xFuzzy[3,6]*10
# #
# 
# xCons[4,1]<-xCons[4,1]*50
# xCons[5,2]<-xCons[5,2]*50
# xCons[6,3]<-xCons[6,3]*50
# 
# xFuzzy[4,1]<-xFuzzy[4,1]*10
# xFuzzy[5,2]<-xFuzzy[5,2]*10
# xFuzzy[6,3]<-xFuzzy[6,3]*10
# 
# #
# #
# 
xCons[7,10]<-xCons[7,10]*500
xCons[8,11]<-xCons[8,11]*500
xCons[9,12]<-xCons[9,12]*500

xFuzzy[7,10]<-xFuzzy[7,10]*200
xFuzzy[8,11]<-xFuzzy[8,11]*200
xFuzzy[9,12]<-xFuzzy[9,12]*200


xCons[10,7]<-xCons[10,7]*500
xCons[11,8]<-xCons[11,8]*500
xCons[12,9]<-xCons[12,9]*500

xFuzzy[10,7]<-xFuzzy[10,7]*200
xFuzzy[11,8]<-xFuzzy[11,8]*200
xFuzzy[12,9]<-xFuzzy[12,9]*200

# xCons<-scale(xCons, scale = TRUE, center=TRUE)
# xFuzzy<-scale(xFuzzy, scale = TRUE, center=TRUE)

# xCons

# normCons<-0
# normFuzzy<-0
# for(i in 1:12)
# {
#   for(j in 1:12)
#   {
#     normCons = normCons + xCons[i,j]^2
#     normFuzzy = normFuzzy + xFuzzy[i,j]^2
#   }
# }
# 
# normCons<-sqrt(normCons)
# normFuzzy<-sqrt(normFuzzy)
# 
# normCons
# normFuzzy
# 
# xCons <- xCons/normCons
# xFuzzy <- xFuzzy/normFuzzy


# xCons
# xFuzzy
# 
# 

# 
# xCons
# xFuzzy



xCons<-rescale(xCons,c(0,5))
xFuzzy<-rescale(xFuzzy,c(0,5))



lab<-c(expression(P[x]), expression(P[y]), expression(P[z]),expression(V[x]), expression(V[y]), expression(V[z]),expression(R[x]), expression(R[y]), expression(R[z]),expression(Omega[x]),expression(Omega[y]),expression(Omega[z]))

par(ann=FALSE, cex.lab=1.40, cex.axis=1.40, cex=1.5)
png("constantCovariance.png", width = 800, height=600)
color2D.matplot(xCons,c(1,0),c(0,0),c(0,1), ann=FALSE,xaxt='n',yaxt='n', Hinton=TRUE)
title(main="CMM",xlab="Columns", ylab="Rows",cex.lab=1.40)
# axis(1, at=1:12, labels=lab[1:12])
text(c((1:12)-0.5),c((12:1)-0.5),labels=lab[1:12], cex=1.0)
dev.off()

par(ann=FALSE, cex.lab=1.40, cex.axis=1.40, cex=1.5)
png("fuzzyCovariance.png", width = 800, height=600)
color2D.matplot(xFuzzy,c(1,0),c(0,0),c(0,1), ann=FALSE,xaxt='n',yaxt='n', Hinton=TRUE)
title(main="FAMM",xlab="Columns", ylab="Rows",cex.lab=1.40)
# axis(1, at=1:12, labels=lab[1:12])
text(c((1:12)-0.5),c((12:1)-0.5),labels=lab[1:12], cex=1.0)
dev.off()




# x<-matrix(nrow=6, ncol=6, replicate(36, rnorm(20)) )
# x<-diag(6)*5
# x
# 
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE, Hinton=TRUE, xlab="Columns",ylab="Rows",main="2D matrix plot")
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE, xlab="Columns",ylab="Rows",main="")
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE, Hinton=TRUE, show.values=TRUE ,xlab="Columns",ylab="Rows",main="2D matrix plot")



# x<-matrix(rnorm(1024)+sin(seq(0,2*pi,length=1024)),nrow=32)
# if(dev.interactive()) par(ask=TRUE)
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE,
#                 xlab="Columns",ylab="Rows",main="2D matrix plot")
# # now do hexagons
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE,
#                 xlab="Columns",ylab="Rows",do.hex=TRUE,main="2D matrix plot (hexagons)")
# # do a color only association plot
# xt<-table(sample(1:10,100,TRUE),sample(1:10,100,TRUE))
# observed<-xt[,rev(1:dim(xt)[2])]
# expected<-outer(rowSums(observed),colSums(observed),"*")/sum(xt)
# deviates<-(observed-expected)/sqrt(expected)
# color2D.matplot(x=round(deviates,2),redrange=c(1,0.5,0),
#                 greenrange=c(0,0.5,0),bluerange=c(0,1),
#                 show.values=TRUE,main="Association plot")
# par(ask=FALSE)

==> images/plots/covariancePlots/innovationCovariancePlotOld1.r <==
library(plotrix)

setwd("D:\\ThesisVersions\\Current\\PhD_Thesis_26_10_2013\\CH6-Integrating-Data-From-Multiple-Sensors\\images\\plotsForGPS_Camera_IMU_results\\covariancePlots")

fileNameCons<-"statecovariancesSingle/data1StateCov_constant_GPS_IMU.txt"
fileNameFuzzy<-"statecovariancesSingle/data1StateCov_fuzzy_GPS_IMU.txt"

fileNameCons<-"statecovariancesSingle/data1StateCov_constant_GPS_Camera_IMU.txt"
fileNameFuzzy<-"statecovariancesSingle/data1StateCov_fuzzy_GPS_Camera_IMU.txt"

#outFileName<-"data1_GPS_IMU_StateCovDiff.pdf"
outFileName<-"data1_GPS_IMU_Camera_StateCovDiff.pdf"

dataCons<-read.table(file=fileNameCons, header=FALSE,sep=" ", nrows=12)
dataFuzzy<-read.table(file=fileNameFuzzy, header=FALSE,sep=" ", nrows=12)

xCons<-as.matrix(dataCons[1:12,1:12])
xFuzzy<-as.matrix(dataFuzzy[1:12,1:12])


xCons
xFuzzy


xCons
xFuzzy

# 
# xCons[1,1]<-xCons[1,1]*3
# xCons[2,2]<-xCons[2,2]*3
# xCons[3,3]<-xCons[3,3]*3
# 
# xFuzzy[1,1]<-xFuzzy[1,1]*1
# xFuzzy[2,2]<-xFuzzy[2,2]*1
# xFuzzy[3,3]<-xFuzzy[3,3]*1
# # # 
# # # 
# # # 
# # # 
# xCons[4,4]<-xCons[4,4]/4
# xCons[5,5]<-xCons[5,5]/4
# xCons[6,6]<-xCons[6,6]/4
# 
# xFuzzy[4,4]<-xFuzzy[4,4]/8
# xFuzzy[5,5]<-xFuzzy[5,5]/8
# xFuzzy[6,6]<-xFuzzy[6,6]/8
# # # 
# # # 
# # # 
# # # 
# xCons[7,7]<-xCons[7,7]*500
# xCons[8,8]<-xCons[8,8]*500
# xCons[9,9]<-xCons[9,9]*500
# 
# xFuzzy[7,7]<-xFuzzy[7,7]*200
# xFuzzy[8,8]<-xFuzzy[8,8]*200
# xFuzzy[9,9]<-xFuzzy[9,9]*200
# # # 
# # # 
# xCons[10,10]<-xCons[10,10]/10
# xCons[11,11]<-xCons[11,11]/10
# xCons[12,12]<-xCons[12,12]/10
# 
# xFuzzy[10,10]<-xFuzzy[10,10]/10
# xFuzzy[11,11]<-xFuzzy[11,11]/10
# xFuzzy[12,12]<-xFuzzy[12,12]/10
# 
# #
# xCons[1,4]<-xCons[1,4]*50
# xCons[2,5]<-xCons[2,5]*50
# xCons[3,6]<-xCons[3,6]*50
# 
# xFuzzy[1,4]<-xFuzzy[1,4]*10
# xFuzzy[2,5]<-xFuzzy[2,5]*10
# xFuzzy[3,6]<-xFuzzy[3,6]*10
# #
# 
# xCons[4,1]<-xCons[4,1]*50
# xCons[5,2]<-xCons[5,2]*50
# xCons[6,3]<-xCons[6,3]*50
# 
# xFuzzy[4,1]<-xFuzzy[4,1]*10
# xFuzzy[5,2]<-xFuzzy[5,2]*10
# xFuzzy[6,3]<-xFuzzy[6,3]*10
# 
# #
# #
# 
# xCons[7,10]<-xCons[7,10]*500
# xCons[8,11]<-xCons[8,11]*500
# xCons[9,12]<-xCons[9,12]*500
# 
# xFuzzy[7,10]<-xFuzzy[7,10]*200
# xFuzzy[8,11]<-xFuzzy[8,11]*200
# xFuzzy[9,12]<-xFuzzy[9,12]*200
# 
# 
# xCons[10,7]<-xCons[10,7]*500
# xCons[11,8]<-xCons[11,8]*500
# xCons[12,9]<-xCons[12,9]*500
# 
# xFuzzy[10,7]<-xFuzzy[10,7]*200
# xFuzzy[11,8]<-xFuzzy[11,8]*200
# xFuzzy[12,9]<-xFuzzy[12,9]*200

# xCons<-scale(xCons, scale = TRUE, center=TRUE)
# xFuzzy<-scale(xFuzzy, scale = TRUE, center=TRUE)

# xCons

# normCons<-0
# normFuzzy<-0
# for(i in 1:12)
# {
#   for(j in 1:12)
#   {
#     normCons = normCons + xCons[i,j]^2
#     normFuzzy = normFuzzy + xFuzzy[i,j]^2
#   }
# }
# 
# normCons<-sqrt(normCons)
# normFuzzy<-sqrt(normFuzzy)
# 
# normCons
# normFuzzy
# 
# xCons <- xCons/normCons
# xFuzzy <- xFuzzy/normFuzzy


# xCons
# xFuzzy
# 
# 

# 
# xCons
# xFuzzy



xCons<-rescale(xCons,c(0,5))
xFuzzy<-rescale(xFuzzy,c(0,5))



lab<-c(expression(P[x]), expression(P[y]), expression(P[z]),expression(V[x]), expression(V[y]), expression(V[z]),expression(R[x]), expression(R[y]), expression(R[z]),expression(Omega[x]),expression(Omega[y]),expression(Omega[z]))


#png("constantFuzzyCovariance.png", width = 800, height=400)
pdf(outFileName, width = 8, height=4)

par(mar=c(4,3,1,1))

layout(matrix(c(1,2), 1, 2))



par(ann=FALSE, cex.lab=1.40, cex.axis=1.40, cex=1.4)
#png("constantCovariance.png", width = 400, height=300)
color2D.matplot(xCons,c(1,0),c(0,0),c(0,1), ann=FALSE,xaxt='n',yaxt='n', Hinton=TRUE, axes=FALSE, col="red")
#title(main="CMM",xlab="Covariance Matrix Columns", ylab="Covariance Matrix Rows",cex.lab=1.40)
title(main="CMM",cex.lab=1.40)
axis(1, at=1:12, labels=lab[1:12])
axis(2, at=1:12, labels=lab[12:1])
#text(c((1:12)-0.5),c((12:1)-0.5),labels=lab[1:12], cex=1.0, font=2)
#dev.off()

par(mar=c(4,2,1,1))
par(ann=FALSE, cex.lab=1.40, cex.axis=1.40, cex=1.4)
#png("fuzzyCovariance.png", width = 400, height=300)
color2D.matplot(xFuzzy,c(1,0),c(0,0),c(0,1), ann=FALSE,xaxt='n',yaxt='n', Hinton=TRUE, axes=FALSE, col="blue")
#title(main="FAMM",xlab="Covariance Matrix Columns", ylab="Covariance Matrix Rows",cex.lab=1.40)
title(main="FAMM",cex.lab=1.40)
axis(1, at=1:12, labels=lab[1:12])
axis(2, at=1:12, labels=lab[12:1])
#text(c((1:12)-0.5),c((12:1)-0.5),labels=lab[1:12], cex=1.0, font=2)

dev.off()




# x<-matrix(nrow=6, ncol=6, replicate(36, rnorm(20)) )
# x<-diag(6)*5
# x
# 
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE, Hinton=TRUE, xlab="Columns",ylab="Rows",main="2D matrix plot")
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE, xlab="Columns",ylab="Rows",main="")
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE, Hinton=TRUE, show.values=TRUE ,xlab="Columns",ylab="Rows",main="2D matrix plot")



# x<-matrix(rnorm(1024)+sin(seq(0,2*pi,length=1024)),nrow=32)
# if(dev.interactive()) par(ask=TRUE)
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE,
#                 xlab="Columns",ylab="Rows",main="2D matrix plot")
# # now do hexagons
# color2D.matplot(x,c(1,0),c(0,0),c(0,1),show.legend=TRUE,
#                 xlab="Columns",ylab="Rows",do.hex=TRUE,main="2D matrix plot (hexagons)")
# # do a color only association plot
# xt<-table(sample(1:10,100,TRUE),sample(1:10,100,TRUE))
# observed<-xt[,rev(1:dim(xt)[2])]
# expected<-outer(rowSums(observed),colSums(observed),"*")/sum(xt)
# deviates<-(observed-expected)/sqrt(expected)
# color2D.matplot(x=round(deviates,2),redrange=c(1,0.5,0),
#                 greenrange=c(0,0.5,0),bluerange=c(0,1),
#                 show.values=TRUE,main="Association plot")
# par(ask=FALSE)

==> images/plots/covariancePlots/stateCovPlot.r <==
library(ggplot2)
library(reshape2)
#library(heatmap.plus)

setwd("D:\\ThesisVersions\\Current\\PhD_Thesis_28_10_2013\\CH6-Integrating-Data-From-Multiple-Sensors\\images\\plotsForGPS_Camera_IMU_results\\covariancePlots")

fileNameCons<-"statecovariancesSingle/data1StateCov_constant_GPS_IMU.txt"
fileNameFuzzy<-"statecovariancesSingle/data1StateCov_fuzzy_GPS_IMU.txt"

#fileNameCons<-"statecovariancesSingle/data1StateCov_constant_GPS_Camera_IMU.txt"
#fileNameFuzzy<-"statecovariancesSingle/data1StateCov_fuzzy_GPS_Camera_IMU.txt"

#outFileName<-"data1_GPS_IMU_StateCovDiff.pdf"
outFileName<-"data1_GPS_IMU_Camera_StateCovDiff.pdf"

dataCons<-read.table(file=fileNameCons, header=FALSE,sep=" ", nrows=12)
dataFuzzy<-read.table(file=fileNameFuzzy, header=FALSE,sep=" ", nrows=12)

horVerlabs<-c(expression(P[x]), expression(P[y]), expression(P[z]),expression(V[x]), expression(V[y]), expression(V[z]),expression(R[x]), expression(R[y]), expression(R[z]),expression(Omega[x]),expression(Omega[y]),expression(Omega[z]))


xCons<-as.matrix(dataCons[1:12,1:12])
xFuzzy<-as.matrix(dataFuzzy[1:12,1:12])

xCons

str(xCons)

names(xCons) <- paste("X", 1:10)
xCons2 <- melt(xCons, id.var = "X1")

ggplot(xCons2, aes(Var1, Var2)) +
   geom_tile(aes(fill = value)) + 
   geom_text(aes(fill = xCons2$value, label = round(xCons2$value, 1))) +
   scale_fill_gradient(low = "white", high = "red") 







#heatmap.plus(xCons, keep.dendro=FALSE)



# xConsDf<-as.data.frame(xCons)
# xFuzzyDf<-as.data.frame(xFuzzy)
# 
# xConsDf
# 




#rownames(xConsDf)<-c(1:12)
#colnames(xConsDf)<-c(1:12)

#colnames(xConsDf)


#p <- ggplot(xConsDf) + geom_tile(aes(fill = rescale),
 #                                       + colour = "white") + scale_fill_gradient(low = "white",
                                       # + high = "steelblue"))


# library(reshape2)
# library(ggplot2)
# dat <- matrix(rnorm(100, 3, 1), ncol=10)
# 
# dat
# str(dat)
# 
# names(dat) <- paste("X", 1:10)
# dat2 <- melt(dat, id.var = "X1")
# ggplot(dat2, aes(as.factor(Var1), Var2, group=Var2)) +
#   geom_tile(aes(fill = value)) + 
#   geom_text(aes(fill = dat2$value, label = round(dat2$value, 1))) +
#   scale_fill_gradient(low = "white", high = "red") 


==> images/plots/covariancePlots/stateCovariancePlotForThesis.r <==
library(lattice)

setwd("C:\\Users\\Betul\\Desktop\\NewPapers\\fuzzySensorFusion_IEEETranFS\\images\\plotsForGPS_Camera_IMU_results\\covariancePlots")

fileNameCons<-"statecovariancesSingle/data1StateCov_constant_GPS_IMU.txt"
fileNameFuzzy<-"statecovariancesSingle/data1StateCov_fuzzy_GPS_IMU.txt"

# fileNameCons<-"statecovariancesSingle/data1StateCov_constant_GPS_Camera_IMU.txt"
# fileNameFuzzy<-"statecovariancesSingle/data1StateCov_fuzzy_GPS_Camera_IMU.txt"


outFileName1<-"data1_GPS_IMU_StateCovDiff_CMM.pdf"
outFileName2<-"data1_GPS_IMU_StateCovDiff_FMM.pdf"

# outFileName1<-"data1_GPS_IMU_Camera_StateCovDiff_CMM.pdf"
# outFileName2<-"data1_GPS_IMU_Camera_StateCovDiff_FMM.pdf"

dataCons<-read.table(file=fileNameCons, header=FALSE,sep=" ", nrows=12)
dataFuzzy<-read.table(file=fileNameFuzzy, header=FALSE,sep=" ", nrows=12)

horVerlabs<-c(expression(P[x]), expression(P[y]), expression(P[z]),expression(V[x]), expression(V[y]), expression(V[z]),expression(R[x]), expression(R[y]), expression(R[z]),expression(Omega[x]),expression(Omega[y]),expression(Omega[z]))


#expression(paste("",expression(P[x])))

xCons<-as.matrix(dataCons[1:12,1:12])
xFuzzy<-as.matrix(dataFuzzy[1:12,1:12])

# rownames(xCons)<-c(1:12)
# colnames(xCons)<-c(1:12)

xCons
xFuzzy

#CMM

pdf(outFileName1, width=6, height=6)
par(mar=c(1,1,1,1))

g_range = range(xCons)
g_range[1]
g_range[2]

interval<-(g_range[2]-g_range[1])/256

#par(cex.lab=1.40, cex.axis=1.40)
rgb.palette <- colorRampPalette(c("white", "black"), space = "rgb")
x.scale <- list(cex=1.40, alternating=1)
y.scale <- list(cex=1.40, alternating=1) 

par(mar=c(1,1,1,1))

levelplot(xCons, main="", col.regions=rgb.palette(256), cuts=256, 
          at=seq(g_range[1],g_range[2],interval), scales=list(x=x.scale, y=y.scale), 
          colorkey=list(labels=list(cex=1.40), axis.text=list(cex=1.40)),
          xlab=list(horVerlabs, cex=1.40), ylab=list(horVerlabs, cex=1.40),region = TRUE, pretty=TRUE, 
          panel = function(...){
            panel.levelplot(...)
            #panel.abline(h = seq(from=1.5, to=12.5, by=1))
            #panel.abline(v = seq(from=1.5, to=12.5, by=1))
            panel.abline(h = c(1.5, 2.5, 3.5, 6.5, 7.5, 8.5, 9.5), col="gray")
            panel.abline(v = c(1.5, 2.5, 3.5, 6.5, 7.5, 8.5, 9.5), col="gray")
            #panel$axis$text$cex=1.40
            #panel.axis(text.cex=1.40)
          })
dev.off()

# FMM

pdf(outFileName2, width=6, height=6)
par(mar=c(1,1,1,1))

g_range = range(xFuzzy)
g_range[1]
g_range[2]

interval<-(g_range[2]-g_range[1])/256

#par(cex.lab=1.40, cex.axis=1.40)
rgb.palette <- colorRampPalette(c("white", "black"), space = "rgb")
x.scale <- list(cex=1.40, alternating=1)
y.scale <- list(cex=1.40, alternating=1) 

par(mar=c(1,1,1,1))

levelplot(xFuzzy, main="", col.regions=rgb.palette(256), cuts=256, 
          at=seq(g_range[1],g_range[2],interval), scales=list(x=x.scale, y=y.scale), 
          colorkey=list(labels=list(cex=1.40), axis.text=list(cex=1.40)),
          xlab=list(horVerlabs, cex=1.40), ylab=list(horVerlabs, cex=1.40),region = TRUE, pretty=TRUE, 
          panel = function(...){
            panel.levelplot(...)
            #panel.abline(h = seq(from=1.5, to=12.5, by=1))
            #panel.abline(v = seq(from=1.5, to=12.5, by=1))
            panel.abline(h = c(1.5, 2.5, 3.5, 6.5, 7.5, 8.5, 9.5), col="gray")
            panel.abline(v = c(1.5, 2.5, 3.5, 6.5, 7.5, 8.5, 9.5), col="gray")
            #panel$axis$text$cex=1.40
            #panel.axis(text.cex=1.40)
          })
dev.off()



#levelplot(xCons, main="CMM", col.regions=rgb.palette(120), cuts=100, at=seq(g_range[1],g_range[2],interval), region=TRUE, pretty=TRUE, ann=FALSE, row.values=hor, column.values=hor)
# levelplot(xCons, main="CMM", col.regions=rgb.palette(256), cuts=256, 
#           at=seq(g_range[1],g_range[2],interval), scales=list(x=x.scale, y=y.scale), 
#           colorkey=list(labels=list(cex=1.40), axis.text=list(cex=1.40)),
#           xlab=horVerlabs, ylab=horVerlabs,region = TRUE, pretty=TRUE, 
#           panel = function(...){
#   panel.levelplot(...)
#   #panel.abline(h = seq(from=1.5, to=12.5, by=1))
#   #panel.abline(v = seq(from=1.5, to=12.5, by=1))
#   panel.abline(h = c(1.5, 2.5, 3.5, 6.5, 7.5, 8.5, 9.5), col="gray")
#   panel.abline(v = c(1.5, 2.5, 3.5, 6.5, 7.5, 8.5, 9.5), col="gray")
#   #panel$axis$text$cex=1.40
#   #panel.axis(text.cex=1.40)
# })










==> images/plots/errorPlots/errorsPlot.r <==
setwd("C:\\Users\\gebost\\Desktop\\NewPapers\\IEEE_TFS\\images\\plots\\errorPlots")

rm(list = setdiff(ls(), lsf.str()))

dataFuzzy<-read.table('../results\\GPS-IMU_c_f_results\\Data9_error_GPS_IMU_constantMotionModel.txt')
dataConstant<-read.table('../results\\GPS-IMU_c_f_results\\Data9_error_GPS_IMU_fuzzyMotionModel.txt')

# dataFuzzy<-read.table('../results\\GPS-IMU-Camera_c_f_results\\Data9_error_fuzzyMotionModel_GPS_Camera_IMU.txt')
# dataConstant<-read.table('../results\\GPS-IMU-Camera_c_f_results\\Data9_error_constantMotionModel_GPS_Camera_IMU.txt')


#fileName<-"Data9_GPS_IMU_errors.png"
#fileName<-"Data9_GPS_Camera_IMU_errors.png"

fileName<-"Data9_GPS_IMU_errors.pdf"
# fileName<-"Data9_GPS_Camera_IMU_errors.pdf"


x=range(c(1:nrow(dataFuzzy)))
#x=range(c(1:500))


errorFuzzy<-dataFuzzy[1:nrow(dataFuzzy),1]
#errorFuzzy<-dataFuzzy[1:500,1]

errorConstant<-dataConstant[1:nrow(dataConstant),1]
#errorConstant<-dataConstant[1:500,1]


ef = mean(errorFuzzy)
ef
sd(errorFuzzy)

ec = mean(errorConstant)
ec
sd(errorConstant)


g_range = range(errorFuzzy, errorConstant)

pdf(fileName, width=8, height=6)

par(mar=c(3,5,1,2))

layout(matrix(c(1,2), 2, 1, byrow = FALSE))

plot(errorConstant, type='o', pch=22, ylim=g_range,xlim=x, ann=FALSE, bg="gray", col="gray",cex.axis=1.40)
abline(h=ec, col="black", lwd=3, lty=2)
title(ylab="CMM Error",cex.lab=1.40)
grid(col="gray", lwd=2)

par(mar=c(4,5,0,2))

plot(errorFuzzy, type='o', pch=23, ylim=g_range,xlim=x, ann=FALSE, bg="gray", col="gray",cex.axis=1.40)
abline(h=ef, col="black", lwd=3, lty=2)
title(xlab="Frames", ylab="FAMM Error",cex.lab=1.40)
grid(col="gray", lwd=2)

dev.off()


==> images/plots/pathPlots/plotConstantMMpaths.r <==
setwd("D:\\IEEE_TFS\\images\\plots\\pathPlots")

rm(list = setdiff(ls(), lsf.str()))

# data<-read.table('../results\\GPS-IMU_c_f_results\\Data9_positions_rotations_constant.txt', sep=',', header=TRUE)
data<-read.table('../results\\GPS-IMU-Camera_c_f_results\\Data9_positions_rotations_constant_GPS_Camera_IMU.txt', sep=',', header=TRUE)


#fileName<-'Data9_constant_GPS_Camera_IMU_path.png'
#fileName<-'Data9_constant_GPS_IMU_path.png'

# fileName<-'Data9_constant_GPS_IMU_path.pdf'
fileName<-'Data9_constant_GPS_Camera_IMU_path.pdf'

p0r0x<-list()
p0r0y<-list()
p0r0cnt<-1

p0r1x<-list()
p0r1y<-list()
p0r1cnt<-1

p0r2x<-list()
p0r2y<-list()
p0r2cnt<-1

p1r0x<-list()
p1r0y<-list()
p1r0cnt<-1

p1r1x<-list()
p1r1y<-list()
p1r1cnt<-1

p1r2x<-list()
p1r2y<-list()
p1r2cnt<-1

p2r0x<-list()
p2r0y<-list()
p2r0cnt<-1

p2r1x<-list()
p2r1y<-list()
p2r1cnt<-1

p2r2x<-list()
p2r2y<-list()
p2r2cnt<-1

for (i in 1:nrow(data)) 
{
#   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
  print(mm)
  
  if(mm=="P0R0")
  {
    p0r0x[p0r0cnt]<-data[i,1]
    p0r0y[p0r0cnt]<-data[i,2]
    p0r0cnt<-p0r0cnt+1
  }  
  else if(mm=="P0R1")
  {
    p0r1x[p0r1cnt]<-data[i,1]
    p0r1y[p0r1cnt]<-data[i,2]
    p0r1cnt<-p0r1cnt+1
  }
  else if(mm=="P0R2")
  {
    p0r2x[p0r2cnt]<-data[i,1]
    p0r2y[p0r2cnt]<-data[i,2]
    p0r2cnt<-p0r2cnt+1
  }
  else if(mm=="P1R0")
  {
    p1r0x[p1r0cnt]<-data[i,1]
    p1r0y[p1r0cnt]<-data[i,2]
    p1r0cnt<-p1r0cnt+1
  }
  else if(mm=="P1R1")
  {
    p1r1x[p1r1cnt]<-data[i,1]
    p1r1y[p1r1cnt]<-data[i,2]
    p1r1cnt<-p1r1cnt+1
  }
  else if(mm=="P1R2")
  {
    p1r2x[p1r2cnt]<-data[i,1]
    p1r2y[p1r2cnt]<-data[i,2]
    p1r2cnt<-p1r2cnt+1
  }
  else if(mm=="P2R0")
  {
    p2r0x[p2r0cnt]<-data[i,1]
    p2r0y[p2r0cnt]<-data[i,2]
    p2r0cnt<-p2r0cnt+1
  }
  else if(mm=="P2R1")
  {
    p2r1x[p2r1cnt]<-data[i,1]
    p2r1y[p2r1cnt]<-data[i,2]
    p2r1cnt<-p2r1cnt+1
  }  
  else if(mm=="P2R2")
  {
    p2r2x[p2r2cnt]<-data[i,1]
    p2r2y[p2r2cnt]<-data[i,2]
    p2r2cnt<-p2r2cnt+1
  }    
}

# check for empty ones for plotting
if(length(p0r0x)==0)
{
  p0r0x[1]=0
  p0r0y[1]=0
}

if(length(p0r1x)==0)
{
  p0r1x[1]=0
  p0r1y[1]=0
}

if(length(p0r2x)==0)
{
  p0r2x[1]=0
  p0r2y[1]=0
}

if(length(p1r0x)==0)
{
  p1r0x[1]=0
  p1r0y[1]=0
}

if(length(p1r1x)==0)
{
  p1r1x[1]=0
  p1r1y[1]=0
}

if(length(p1r2x)==0)
{
  p1r2x[1]=0
  p1r2y[1]=0
}

if(length(p2r0x)==0)
{
  p2r0x[1]=0
  p2r0y[1]=0
}

if(length(p2r1x)==0)
{
  p2r1x[1]=0
  p2r1y[1]=0
}

if(length(p2r2x)==0)
{
  p2r2x[1]=0
  p2r2y[1]=0
}


g_rangeX = range(p0r0x, p0r1x, p0r2x, p1r0x, p1r1x, p1r2x, p2r0x, p2r1x, p2r2x)
g_rangeY = range(p0r0y, p0r1y, p0r2y, p1r0y, p1r1y, p1r2y, p2r0y, p2r1y, p2r2y)

# colours<-c(rgb(0,0,0,max=255), rgb(125,0,0,max=255), rgb(255,0,0,max=255), rgb(0,0,125,max=255), rgb(125,0,125,max=255), rgb(255,0,125,max=255), rgb(0,0,255,max=255), rgb(125,0,255,max=255), rgb(255,0,255,max=255))
colours<-c("gray0","gray20","gray30","gray40","gray50","gray60","gray70","gray80","gray90")
labels<-c("P0R0", "P0R1", "P0R2","P1R0", "P1R1", "P1R2","P2R0", "P2R1", "P2R2")




#png(fileName, width=800, height=600)
pdf(fileName, width=8, height=6)
par(mar=c(5, 5, 1, 1))

plot(p0r0x,p0r0y,xlim=g_rangeX,ylim=g_rangeY,type="p",pch=21,col=colours[1],bg=colours[1],ann=FALSE,cex.axis=1.40)
points(p0r1x,p0r1y,type="p",pch=21,col=colours[2],bg=colours[2])
points(p0r2x,p0r2y,type="p",pch=21,col=colours[3],bg=colours[3])
points(p1r0x,p1r0y,type="p",pch=21,col=colours[4],bg=colours[4])
points(p1r1x,p1r1y,type="p",pch=21,col=colours[5],bg=colours[5])
points(p1r2x,p1r2y,type="p",pch=21,col=colours[6],bg=colours[6])
points(p2r0x,p2r0y,type="p",pch=21,col=colours[7],bg=colours[7])
points(p2r1x,p2r1y,type="p",pch=21,col=colours[8],bg=colours[8])
points(p2r2x,p2r2y,type="p",pch=21,col=colours[9],bg=colours[9])

title(xlab="X in metres (m)", ylab="Y in metres (m)",cex.lab=1.40)

grid(col="gray", lwd=2)
#legend("bottomright", labels,col=colours, lty=c(1,1,1,1,1,1,1,1,1), text.font=3, cex=1.40);
dev.off()



==> images/plots/pathPlots/plotFuzzyMMpaths.r <==
setwd("D:\\IEEE_TFS\\images\\plots\\pathPlots")
getwd()

rm(list = setdiff(ls(), lsf.str()))

data<-read.table('../results\\GPS-IMU_c_f_results\\Data9_positions_rotations_fuzzy.txt', sep=',', header=TRUE)
# data<-read.table('../results\\GPS-IMU-Camera_c_f_results\\Data9_positions_rotations_fuzzy_GPS_Camera_IMU.txt', sep=',', header=TRUE)


#output file name
#fileName<-'Data9_fuzzy_GPS_Camera_IMU_path.png'
#fileName<-'Data9_fuzzy_GPS_IMU_path.png'

fileName<-'Data9_fuzzy_GPS_IMU_path.pdf'
# fileName<-'Data9_fuzzy_GPS_Camera_IMU_path.pdf'


p0r0x<-list()
p0r0y<-list()
p0r0cnt<-1

p0r1x<-list()
p0r1y<-list()
p0r1cnt<-1

p0r2x<-list()
p0r2y<-list()
p0r2cnt<-1

p1r0x<-list()
p1r0y<-list()
p1r0cnt<-1

p1r1x<-list()
p1r1y<-list()
p1r1cnt<-1

p1r2x<-list()
p1r2y<-list()
p1r2cnt<-1

p2r0x<-list()
p2r0y<-list()
p2r0cnt<-1

p2r1x<-list()
p2r1y<-list()
p2r1cnt<-1

p2r2x<-list()
p2r2y<-list()
p2r2cnt<-1

for (i in 1:nrow(data)) 
{
#   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
  print(mm)
  
  if(mm=="P0R0")
  {
    p0r0x[p0r0cnt]<-data[i,1]
    p0r0y[p0r0cnt]<-data[i,2]
    p0r0cnt<-p0r0cnt+1
  }  
  else if(mm=="P0R1")
  {
    p0r1x[p0r1cnt]<-data[i,1]
    p0r1y[p0r1cnt]<-data[i,2]
    p0r1cnt<-p0r1cnt+1
  }
  else if(mm=="P0R2")
  {
    p0r2x[p0r2cnt]<-data[i,1]
    p0r2y[p0r2cnt]<-data[i,2]
    p0r2cnt<-p0r2cnt+1
  }
  else if(mm=="P1R0")
  {
    p1r0x[p1r0cnt]<-data[i,1]
    p1r0y[p1r0cnt]<-data[i,2]
    p1r0cnt<-p1r0cnt+1
  }
  else if(mm=="P1R1")
  {
    p1r1x[p1r1cnt]<-data[i,1]
    p1r1y[p1r1cnt]<-data[i,2]
    p1r1cnt<-p1r1cnt+1
  }
  else if(mm=="P1R2")
  {
    p1r2x[p1r2cnt]<-data[i,1]
    p1r2y[p1r2cnt]<-data[i,2]
    p1r2cnt<-p1r2cnt+1
  }
  else if(mm=="P2R0")
  {
    p2r0x[p2r0cnt]<-data[i,1]
    p2r0y[p2r0cnt]<-data[i,2]
    p2r0cnt<-p2r0cnt+1
  }
  else if(mm=="P2R1")
  {
    p2r1x[p2r1cnt]<-data[i,1]
    p2r1y[p2r1cnt]<-data[i,2]
    p2r1cnt<-p2r1cnt+1
  }  
  else if(mm=="P2R2")
  {
    p2r2x[p2r2cnt]<-data[i,1]
    p2r2y[p2r2cnt]<-data[i,2]
    p2r2cnt<-p2r2cnt+1
  }    
}

# check for empty ones for plotting
if(length(p0r0x)==0)
{
  p0r0x[1]=0
  p0r0y[1]=0
}

if(length(p0r1x)==0)
{
  p0r1x[1]=0
  p0r1y[1]=0
}

if(length(p0r2x)==0)
{
  p0r2x[1]=0
  p0r2y[1]=0
}

if(length(p1r0x)==0)
{
  p1r0x[1]=0
  p1r0y[1]=0
}

if(length(p1r1x)==0)
{
  p1r1x[1]=0
  p1r1y[1]=0
}

if(length(p1r2x)==0)
{
  p1r2x[1]=0
  p1r2y[1]=0
}

if(length(p2r0x)==0)
{
  p2r0x[1]=0
  p2r0y[1]=0
}

if(length(p2r1x)==0)
{
  p2r1x[1]=0
  p2r1y[1]=0
}

if(length(p2r2x)==0)
{
  p2r2x[1]=0
  p2r2y[1]=0
}

g_rangeX = range(p0r0x, p0r1x, p0r2x, p1r0x, p1r1x, p1r2x, p2r0x, p2r1x, p2r2x)
g_rangeY = range(p0r0y, p0r1y, p0r2y, p1r0y, p1r1y, p1r2y, p2r0y, p2r1y, p2r2y)

# colours<-c(rgb(0,0,0,max=255), rgb(125,0,0,max=255), rgb(255,0,0,max=255), rgb(0,0,125,max=255), rgb(125,0,125,max=255), rgb(255,0,125,max=255), rgb(0,0,255,max=255), rgb(125,0,255,max=255), rgb(255,0,255,max=255))
colours<-c("gray0","gray20","gray30","gray40","gray50","gray60","gray70","gray80","gray90")
labels<-c("P0R0", "P0R1", "P0R2","P1R0", "P1R1", "P1R2","P2R0", "P2R1", "P2R2")


#png(fileName, width=800, height=600)

pdf(fileName, width=8, height=6)
par(mar=c(5, 5, 1, 1))

plot(p0r0x,p0r0y,xlim=g_rangeX,ylim=g_rangeY,type="p",pch=21,col=colours[1],bg=colours[1],ann=FALSE,cex.axis=1.40)
if(length(p0r1x)!=0)
  points(p0r1x,p0r1y,type="p",pch=21,col=colours[2],bg=colours[2])
if(length(p0r2x)!=0)
  points(p0r2x,p0r2y,type="p",pch=21,col=colours[3],bg=colours[3])
if(length(p1r0x)!=0)
  points(p1r0x,p1r0y,type="p",pch=21,col=colours[4],bg=colours[4])
if(length(p1r1x)!=0)
  points(p1r1x,p1r1y,type="p",pch=21,col=colours[5],bg=colours[5])
if(length(p1r2x)!=0)
  points(p1r2x,p1r2y,type="p",pch=21,col=colours[6],bg=colours[6])
if(length(p2r0x)!=0)
  points(p2r0x,p2r0y,type="p",pch=21,col=colours[7],bg=colours[7])
if(length(p2r1x)!=0)
  points(p2r1x,p2r1y,type="p",pch=21,col=colours[8],bg=colours[8])
if(length(p2r2x)!=0)
  points(p2r2x,p2r2y,type="p",pch=21,col=colours[9],bg=colours[9])

title(xlab="X in metres (m)", ylab="Y in metres (m)",cex.lab=1.40)

grid(col="gray", lwd=2)
legend("bottomright", labels,col=colours, lty=c(1,1,1,1,1,1,1,1,1), lwd=8, text.font=3, cex=1.40);
dev.off()



==> images/plots/rotationPlots/plotConstantRotations.r <==
setwd("C:\\Users\\Betul\\Desktop\\NewPapers\\fuzzySensorFusion_IEEETranFS\\images\\plotsForGPS_Camera_IMU_results\\rotationPlots")

data<-read.table('../GPS_CAMERA_IMU_RESULTS_FOR_6_Datasets\\GPS-IMU_c_f_results\\Data9_positions_rotations_constant.txt', sep=',', header=TRUE)

#fileName<-'Data1_constant_rotations.png'
fileName<-'Data9_constant_rotations.pdf'

# colours<-c(rgb(0,0,0,max=255), rgb(125,0,0,max=255), rgb(255,0,0,max=255), rgb(0,0,125,max=255), rgb(125,0,125,max=255), rgb(255,0,125,max=255), rgb(0,0,255,max=255), rgb(125,0,255,max=255), rgb(255,0,255,max=255))
colours<-c("gray0","gray20","gray30","gray40","gray50","gray60","gray70","gray80","gray90")

labels<-c("P0R0", "P0R1", "P0R2","P1R0", "P1R1", "P1R2","P2R0", "P2R1", "P2R2")

#head(data[4])

#match("P0R1",labels)



#pdf("testData.pdf", width=8,height=6)

#png(fileName, width=800, height=600)
pdf(fileName, width=8, height=6)

layout(matrix(c(1,2,3), 3, 1, byrow = FALSE))

par(mar=c(2, 5, 2, 1))

x=range(c(1:nrow(data)))
## plot for yaw

g_rangeYaw = range(data[4])


colour<-colours[match(data[1,7], labels)]
plot(data[1,4],xlim=x,ylim=g_rangeYaw,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colourInd<-match(data[i,7], labels)
  #print(colourInd)
  
  colour<-colours[colourInd]
  points(i,data[i,4],type="p",pch=21,col=colour,bg=colour)  
}

title(ylab=expression(paste("Yaw in degrees (",bold(degree),")")),cex.lab=1.40)
grid(col="gray", lwd=2)



## plot for pitch
par(mar=c(3, 5, 1, 1))
g_rangePitch = range(data[5])

colour<-colours[match(data[1,7], labels)]
plot(data[1,5],xlim=x,ylim=g_rangePitch,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colour<-colours[match(data[i,7], labels)]
  points(i,data[i,5],type="p",pch=21,col=colour,bg=colour)  
}

title(ylab=expression(paste("Pitch in degrees (",bold(degree),")")),cex.lab=1.40)
grid(col="gray", lwd=2)

## plot for roll
par(mar=c(4, 5, 0, 1))
g_rangeRoll = range(data[6])

colour<-colours[match(data[1,7], labels)]
plot(data[1,6],xlim=x,ylim=g_rangeRoll,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colour<-colours[match(data[i,7], labels)]
  points(i,data[i,6],type="p",pch=21,col=colour,bg=colour)  
}

title(xlab="Samples", ylab=expression(paste("Roll in degrees (",bold(degree),")")),cex.lab=1.40)
grid(col="gray", lwd=2)


dev.off()




# par(mar=c(4, 5, 2, 1))
# fileName<-'Data1_positions_rotations_constant_GPS_IMU_path.png'
# png(fileName, width=800, height=600)
#pdf(fileName, width=8, height=6)

# plot(p0r0yaw,y,xlim=g_rangeYaw,ylim=range(y),type="p",pch=21,col=colours[1],bg=colours[1],ann=FALSE,cex.axis=1.40)
# points(p0r1yaw,y=c(1:),type="p",pch=21,col=colours[2],bg=colours[2])
# points(p0r2yaw,y,type="p",pch=21,col=colours[3],bg=colours[3])
# points(p1r0yaw,y,type="p",pch=21,col=colours[4],bg=colours[4])
# points(p1r1yaw,y,type="p",pch=21,col=colours[5],bg=colours[5])
# points(p1r2yaw,y,type="p",pch=21,col=colours[6],bg=colours[6])
# points(p2r0yaw,y,type="p",pch=21,col=colours[7],bg=colours[7])
# points(p2r1yaw,y,type="p",pch=21,col=colours[8],bg=colours[8])
# points(p2r2yaw,y,type="p",pch=21,col=colours[9],bg=colours[9])
# 
# title(xlab="Yaw", ylab="Sample",cex.lab=1.40)
# 
# grid()
#legend("bottomright", labels,col=colours, lty=c(1,1,1,1,1,1,1,1,1), text.font=3, cex=1.40);
# dev.off()

==> images/plots/rotationPlots/plotFuzzyRotations.r <==
setwd("C:\\Users\\Betul\\Desktop\\NewPapers\\fuzzySensorFusion_IEEETranFS\\images\\plotsForGPS_Camera_IMU_results\\rotationPlots")


data<-read.table('../GPS_CAMERA_IMU_RESULTS_FOR_6_Datasets\\GPS-IMU_c_f_results\\Data9_positions_rotations_fuzzy.txt', sep=',', header=TRUE)

#fileName<-'Data9_fuzzy_rotations.png'
fileName<-'Data9_fuzzy_rotations.pdf'


# colours<-c(rgb(0,0,0,max=255), rgb(125,0,0,max=255), rgb(255,0,0,max=255), rgb(0,0,125,max=255), rgb(125,0,125,max=255), rgb(255,0,125,max=255), rgb(0,0,255,max=255), rgb(125,0,255,max=255), rgb(255,0,255,max=255))
colours<-c("gray0","gray20","gray30","gray40","gray50","gray60","gray70","gray80","gray90")
labels<-c("P0R0", "P0R1", "P0R2","P1R0", "P1R1", "P1R2","P2R0", "P2R1", "P2R2")

#head(data[4])

#match("P0R1",labels)

#pdf("testData.pdf", width=8,height=6)

#png(fileName, width=800, height=600)
pdf(fileName, width=8, height=7.5)

layout(matrix(c(1,2,3,4), 4, 1, byrow = FALSE))

par(mar=c(2, 5, 3, 1))

x=range(c(1:nrow(data)))
## plot for yaw

g_rangeYaw = range(data[4])


colour<-colours[match(data[1,7], labels)]
plot(data[1,4],xlim=x,ylim=g_rangeYaw,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colourInd<-match(data[i,7], labels)
  #print(colourInd)
  
  colour<-colours[colourInd]
  points(i,data[i,4],type="p",pch=21,col=colour,bg=colour)  
}

title(ylab=expression(paste("Yaw in degrees (",bold(degree),")")),cex.lab=1.40)
grid(col="gray", lwd=2)



## plot for pitch
par(mar=c(2, 5, 2, 1))

g_rangePitch = range(data[5])

colour<-colours[match(data[1,7], labels)]
plot(data[1,5],xlim=x,ylim=g_rangePitch,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colour<-colours[match(data[i,7], labels)]
  points(i,data[i,5],type="p",pch=21,col=colour,bg=colour)  
}

title(ylab=expression(paste("Pitch in degrees (",bold(degree),")")),cex.lab=1.40)
grid(col="gray", lwd=2)

## plot for roll
par(mar=c(3, 5, 2, 1))
g_rangeRoll = range(data[6])

colour<-colours[match(data[1,7], labels)]
plot(data[1,6],xlim=x,ylim=g_rangeRoll,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colour<-colours[match(data[i,7], labels)]
  points(i,data[i,6],type="p",pch=21,col=colour,bg=colour)  
}

title(xlab="", ylab=expression(paste("Roll in degrees (",bold(degree),")")),cex.lab=1.40)
mtext(text="Samples", side=1, line=3, outer=FALSE, cex = 1.40)
grid(col="gray", lwd=2)


# axis(1, x, cex.axis = 1.4)

# plot the legend
par(mar=c(0, 1, 0, 1))
plot(4,type = 'n', axes = FALSE, bty = 'n', ylab = '')
#legend("left", labels,col=colours, lty=c(1,1,1,1,1,1,1,1,1), text.font=3, cex=1.40,x.intersp=-0.4,adj=0.4);
legend("center", labels,col=colours, lty=c(1,1,1,1,1,1,1,1,1), lwd=8, text.font=3, cex=1.40, horiz=FALSE, ncol=3);


dev.off()


==> images/plots/rotationPlots/plotFuzzyRotationsOldVersion.r <==
setwd("C:\\Users\\Betul\\Desktop\\plotsForGPS_Camera_IMU_results\\rotationPlots")


data<-read.table('../GPS_CAMERA_IMU_RESULTS_FOR_6_Datasets\\GPS-IMU_constant_fuzzy_results\\Data6_positions_rotations_fuzzy.txt', sep=',', header=TRUE)

fileName<-'Data6_fuzzy_rotations.png'


colours<-c(rgb(0,0,0,max=255), rgb(125,0,0,max=255), rgb(255,0,0,max=255), rgb(0,0,125,max=255), rgb(125,0,125,max=255), rgb(255,0,125,max=255), rgb(0,0,255,max=255), rgb(125,0,255,max=255), rgb(255,0,255,max=255))
labels<-c("P0R0", "P0R1", "P0R2","P1R0", "P1R1", "P1R2","P2R0", "P2R1", "P2R2")

#head(data[4])

#match("P0R1",labels)

#pdf("testData.pdf", width=8,height=6)

png(fileName, width=800, height=600)

layout(matrix(c(1,2,3,4,4,4), 3, 2, byrow = FALSE))

par(mar=c(2, 5, 1, 1))

x=range(c(1:nrow(data)))
## plot for yaw

g_rangeYaw = range(data[4])


colour<-colours[match(data[1,7], labels)]
plot(data[1,4],xlim=x,ylim=g_rangeYaw,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colourInd<-match(data[i,7], labels)
  #print(colourInd)
  
  colour<-colours[colourInd]
  points(i,data[i,4],type="p",pch=21,col=colours,bg=colour)  
}

title(ylab="Yaw",cex.lab=1.40)
grid()



## plot for pitch
g_rangePitch = range(data[5])

colour<-colours[match(data[1,7], labels)]
plot(data[1,5],xlim=x,ylim=g_rangePitch,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colour<-colours[match(data[i,7], labels)]
  points(i,data[i,5],type="p",pch=21,col=colours,bg=colour)  
}

title(ylab="Pitch",cex.lab=1.40)
grid()

## plot for roll
par(mar=c(5, 5, 1, 1))
g_rangeRoll = range(data[6])

colour<-colours[match(data[1,7], labels)]
plot(data[1,6],xlim=x,ylim=g_rangeRoll,type="p",pch=21,col=colour,bg=colour,ann=FALSE,cex.axis=1.40)

for (i in 1:nrow(data)) 
{
  #   print(typeof(data[i,7]))
  
  mm<-as.character(data[i,7])
  
#   print(mm)
  colour<-colours[match(data[i,7], labels)]
  points(i,data[i,6],type="p",pch=21,col=colours,bg=colour)  
}

title(xlab="Sample", ylab="Roll",cex.lab=1.40)
grid()


# axis(1, x, cex.axis = 1.4)

# plot the legend
par(mar=c(2, 3, 1, 1))
plot(4,type = 'n', axes = FALSE, bty = 'n', ylab = '')
#legend("left", labels,col=colours, lty=c(1,1,1,1,1,1,1,1,1), text.font=3, cex=1.40,x.intersp=-0.4,adj=0.4);
legend("left", labels,col=colours, lty=c(1,1,1,1,1,1,1,1,1), text.font=3, cex=1.40);


dev.off()

